High-precision muon decay predictions for ALP searches

We present an improved theoretical prediction of the positron energy spectrum for the polarised Michel decay $\mu^+\to e^+ \nu_e\bar{\nu}_\mu$. In addition to the full next-to-next-to-leading order correction of order $\alpha^2$ in the electromagnetic coupling, we include logarithmically enhanced terms at even higher orders. Logarithms due to collinear emission are included at next-to-leading accuracy up to order $\alpha^4$. At the endpoint of the Michel spectrum, soft photon emission results in large logarithms that are resummed up to next-to-next-to-leading logarithmic accuracy. We apply our results in the context of the MEG II and Mu3e experiments to estimate the impact of the theory error on the branching ratio sensitivity for the lepton-flavour-violating decay $\mu^+\to e^+ X$ of a muon into an axion-like particle $X$.

==> anc/alp.m <==

(***********************************************************************)
(* Notation                                                            *)
(***********************************************************************)
(* We consider the decays                                              *)
(*      mu-(p1) -> e-(p2) X(p3)                                        *)
(*      mu-(p1) -> e-(p2) X(p3) gamma(p4)                              *)
(* The muon may be polarised with polarisation vector n with n.p1 = 0  *)
(* We use the following notation for the masses, invariants etc.       *)
(*   M: muon mass (M^2 = p1^2)                                         *)
(*   m: electron mass (m^2 = p2^2)                                     *)
(*   MX: ALP mass (MX^2 = p3^2)                                        *)
(*   C[L], C[R]: left- and right-handed coupling                       *)
(*   s2n = 2n.p2                                                       *)
(*   s14 = 2p1.p4                                                      *)
(*   s24 = 2p2.p4                                                      *)
(*   s4n = 2n.p4                                                       *)
(*   a: alpha/pi                                                       *)
(*   Mu: the renormalisation scale                                     *)
(*   DiscB[s, m, M]: the Passarino‐Veltman B0 function containing the  *)
(*                  s-plane branch cut as implemented in Package X     *)
(*   ScalarC0IR6[s, m, M]: the finite part of Ellis‐Zanderighi         *)
(*                  IR‐divergent triangle 6 as implemented in Package X*)
(***********************************************************************)
(* tree-level matrix element for mu -> e X                             *)
(***********************************************************************)
(* This is used to obtain (35) in the paper                            *)
M0 = (
    (m*M) * C[R]*Conjugate[C[L]]
   +(m*M) * C[L]*Conjugate[C[R]]
   +((m^2 + M^2 - MX^2 - M*s2n)/2) * C[R]*Conjugate[C[R]]
   +((m^2 + M^2 - MX^2 + M*s2n)/2) * C[L]*Conjugate[C[L]]
);
(***********************************************************************)
(* one-loop matrix element for mu -> e X in the FDF scheme             *)
(***********************************************************************)
MV = a * (Mu^2/M^2)^ep * (
  -M0/ep * (
    1 + (MX^2*(-m^2 - M^2 + MX^2)*DiscB[MX^2, m, M])/(m^4 + (M^2 - MX^2)^2 - 2*m^2*(M^2 + MX^2))
  ) + (
      (-1/2*(m*M*mj^2*(m^2 + M^2 - mj^2))/(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2))) * DiscB[mj^2, m, M]*Log[m^2/M^2]
      +(-1/4*(m*M*(2*m^2 - 2*M^2 + mj^2))/mj^2) * Log[m^2/M^2]
      +(m*M*(m^2 + M^2 - mj^2)) * ScalarC0IR6[mj^2, m, M]
      +((m*M*(m^4 + M^4 - 2*M^2*mj^2 + mj^4 - 2*m^2*(M^2 + mj^2) - M*mj^2*s2n))/(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2))) * DiscB[mj^2, m, M]
      +m*M - (M*s2n)/2
  )* C[R]*Conjugate[C[L]]
 +(
      (-1/2*(m*M*mj^2*(m^2 + M^2 - mj^2))/(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2))) * DiscB[mj^2, m, M]*Log[m^2/M^2]
      +(-1/4*(m*M*(2*m^2 - 2*M^2 + mj^2))/mj^2) * Log[m^2/M^2]
      +(M*(2*m + s2n))/2
      +(m*M*(m^2 + M^2 - mj^2)) * ScalarC0IR6[mj^2, m, M]
      +((m*M*(m^4 + M^4 - 2*M^2*mj^2 + mj^4 - 2*m^2*(M^2 + mj^2) + M*mj^2*s2n))/(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2))) * DiscB[mj^2, m, M]
  )* C[L]*Conjugate[C[R]]
 +(
      (-1/4*(mj^2*(m^2 + M^2 - mj^2)*(m^2 + M^2 - mj^2 - M*s2n))/(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2))) * DiscB[mj^2, m, M]*Log[m^2/M^2]
      +(((2*m^2 - 2*M^2 + mj^2)*(-m^2 - M^2 + mj^2 + M*s2n))/(8*mj^2)) * Log[m^2/M^2]
      +(((m^2 + M^2 - mj^2)*(m^2 + M^2 - mj^2 - M*s2n))/2) * ScalarC0IR6[mj^2, m, M]
      +(m^2 + M^2 - mj^2 - M*s2n)/2
      +((m^6 + M^2*(M^2 - mj^2)*(M^2 - mj^2 - M*s2n) - m^4*(M^2 + 2*mj^2 + M*s2n) + m^2*(-M^4 - 4*M^2*mj^2 + mj^4 + 2*M^3*s2n + M*mj^2*s2n))/(2*(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2)))) * DiscB[mj^2, m, M]
  )* C[R]*Conjugate[C[R]]
 +(
      (-1/4*(mj^2*(m^2 + M^2 - mj^2)*(m^2 + M^2 - mj^2 + M*s2n))/(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2))) * DiscB[mj^2, m, M]*Log[m^2/M^2]
      +(-1/8*((2*m^2 - 2*M^2 + mj^2)*(m^2 + M^2 - mj^2 + M*s2n))/mj^2) * Log[m^2/M^2]
      +(((m^2 + M^2 - mj^2)*(m^2 + M^2 - mj^2 + M*s2n))/2) * ScalarC0IR6[mj^2, m, M]
      +(m^2 + M^2 - mj^2 + M*s2n)/2
      +((m^6 - m^4*(M^2 + 2*mj^2 - M*s2n) + M^2*(M^2 - mj^2)*(M^2 - mj^2 + M*s2n) - m^2*(M^4 + 4*M^2*mj^2 - mj^4 + 2*M^3*s2n + M*mj^2*s2n))/(2*(m^4 + (M^2 - mj^2)^2 - 2*m^2*(M^2 + mj^2)))) * DiscB[mj^2, m, M]
  )* C[L]*Conjugate[C[L]]
);
(***********************************************************************)
(* real matrix element for mu -> e X gamma                             *)
(***********************************************************************)
MR = 8Pi^2 a / s14^2 / s25^2 * (
  (-4*m*M*(m^2*s14*(s14 - s25) + s14*(MX^2 + s14 - s25)*s25 + M^2*s25*(-s14 + s25))) * C[R]*Conjugate[C[L]]
   +(-4*m*M*(m^2*s14*(s14 - s25) + s14*(MX^2 + s14 - s25)*s25 + M^2*s25*(-s14 + s25))) * C[L]*Conjugate[C[R]]
   +(-2*m^4*s14*(s14 - s25) + m^2*(-2*M^2*(s14 - s25)^2 + 2*s14*(MX^2*(s14 - 2*s25) + s25*(-s14 + s25)) + M*(s14 - s25)*(-(s25*s4n) + 2*s14*(s2n + s4n))) + s25*(s14*(2*MX^4 + 2*MX^2*(s14 - s25) + (s14 - s25)^2) - 2*M^2*(s14*(s14 - s25) + MX^2*(2*s14 - s25)) + 2*M^4*(s14 - s25) - M^3*(s14 - s25)*(2*s2n + s4n) + M*(s14*(s14 - s25)*s2n + MX^2*(2*s14*s2n + s14*s4n - s25*s4n)))) * C[R]*Conjugate[C[R]]
   +(-2*m^4*s14*(s14 - s25) - m^2*(2*M^2*(s14 - s25)^2 - 2*s14*(MX^2*(s14 - 2*s25) + s25*(-s14 + s25)) + M*(s14 - s25)*(-(s25*s4n) + 2*s14*(s2n + s4n))) + s25*(s14*(2*MX^4 + 2*MX^2*(s14 - s25) + (s14 - s25)^2) - 2*M^2*(s14*(s14 - s25) + MX^2*(2*s14 - s25)) + 2*M^4*(s14 - s25) + M^3*(s14 - s25)*(2*s2n + s4n) + M*(s14*(-s14 + s25)*s2n + MX^2*(s25*s4n - s14*(2*s2n + s4n))))) * C[L]*Conjugate[C[L]]
);

==> anc/collinear.m <==

(***********************************************************************)
(* massified expressions for f and g at one-loop                       *)
(***********************************************************************)
(* This is refered to as \tilde{f}_1 and \tilde{g}_1 in the paper      *)
tildeF = (
    -1/3*(x*(11 - 10*x + 5*x^2))
    +(2*x^2*(-3 + 2*x)) * Zeta[2]
    +(3*x^2*(-3 + 2*x)) * HPL[{1, 0}, x]
    +(4*x^2*(-3 + 2*x)) * HPL[{0, 0}, x]
    +(5/6 + 2*x - (5*x^2)/2 + (2*x^3)/3) * HPL[{0}, x]
    +(x^2*(-3 + 2*x)) * HPL[{2}, x]
    +(x*(3 + x - 2*x^2)) * HPL[{1}, x]
    +Lz * (
        (2*(3 - 2*x)*x^2) * HPL[{0}, x]
        +(2*(3 - 2*x)*x^2) * HPL[{1}, x]
        +-5/6 - 2*x + 4*x^2 - (8*x^3)/3
    )
)
tildeG = (
    -1/2 + (5*x)/3 + (13*x^2)/6 - (4*x^3)/3
    +(-1/6 - (7*x^2)/2 + (2*x^3)/3) * HPL[{0}, x]
    +(-2 + 2/(3*x) + 3*x - (5*x^2)/3 - 2*x^3) * HPL[{1}, x]
    +(2*x^2*(-1 + 2*x)) * Zeta[2]
    +(3*x^2*(-1 + 2*x)) * HPL[{1, 0}, x]
    +(4*x^2*(-1 + 2*x)) * HPL[{0, 0}, x]
    +(x^2*(-1 + 2*x)) * HPL[{2}, x]
    +Lz * (
        1/6 + 4*x^2 - (8*x^3)/3
        +(2*(1 - 2*x)*x^2) * HPL[{0}, x]
        +(2*(1 - 2*x)*x^2) * HPL[{1}, x]
    )
)
(***********************************************************************)
(* input for DGLAP expansion                                           *)
(* This is refered to as \hat{f}_i and \hat{g}_i in the paper          *)
hatF0 = (3 - 2*x)*x^2
hatG0 = (1 - 2*x)*x^2
hatF1 = (
    (2*(3 - 2*x)*x^2) * HPL[{2}, x]
    +(4*(3 - 2*x)*x^2) * HPL[{1, 1}, x]
    +(-5/3 + 2*x + 13*x^2 - (34*x^3)/3) * HPL[{1}, x]
    +(5/3 + 4*x - 2*x^2 - 6*x^3) * HPL[{0}, x]
    +5/6 - (23*x)/3 - (3*x^2)/2 + (7*x^3)/3
    +(6*x^2*(-3 + 2*x)) * HPL[{1, 0}, x]
    +(8*x^2*(-3 + 2*x)) * HPL[{0, 0}, x]
    +(8*x^2*(-3 + 2*x)) * Zeta[2]
)
hatG1 = (
    (-11/3 + 4/(3*x) + 6*x + (17*x^2)/3 - (34*x^3)/3) * HPL[{1}, x]
    +(-1/3 - 6*x^2 - 6*x^3) * HPL[{0}, x]
    +(2*(1 - 2*x)*x^2) * HPL[{2}, x]
    +(4*(1 - 2*x)*x^2) * HPL[{1, 1}, x]
    +(6*x^2*(-1 + 2*x)) * HPL[{1, 0}, x]
    +-7/6 + 3*x + (7*x^2)/6 + 3*x^3
    +(8*x^2*(-1 + 2*x)) * HPL[{0, 0}, x]
    +(8*x^2*(-1 + 2*x)) * Zeta[2]
)
(***********************************************************************)
(***********************************************************************)
(* collinear expansion of F and G                                      *)
(***********************************************************************)
F = (
    (3 - 2*x)*x^2
    + a^1 * (
        Lz^1 * (
            (2*(3 - 2*x)*x^2) * HPL[{0}, x]
            +(2*(3 - 2*x)*x^2) * HPL[{1}, x]
            +-5/6 - 2*x + 4*x^2 - (8*x^3)/3
        ) + Lz^0 * (
            -1/3*(x*(11 - 10*x + 5*x^2))
            +(2*x^2*(-3 + 2*x)) * Zeta[2]
            +(3*x^2*(-3 + 2*x)) * HPL[{1, 0}, x]
            +(4*x^2*(-3 + 2*x)) * HPL[{0, 0}, x]
            +(5/6 + 2*x - (5*x^2)/2 + (2*x^3)/3) * HPL[{0}, x]
            +(x^2*(-3 + 2*x)) * HPL[{2}, x]
            +(x*(3 + x - 2*x^2)) * HPL[{1}, x]
        )
    )
    + a^2 * (
        Lz^2 * (
            11/72 + (17*x)/12 + (4*x^2)/3 - (16*x^3)/9
            +(2*(3 - 2*x)*x^2) * HPL[{0, 0}, x]
            +(2*(3 - 2*x)*x^2) * HPL[{1, 0}, x]
            +(4*(3 - 2*x)*x^2) * HPL[{1, 1}, x]
            +(4*(3 - 2*x)*x^2) * HPL[{2}, x]
            +(4*x^2*(-3 + 2*x)) * Zeta[2]
            +(-5/12 - x + 4*x^2 - (16*x^3)/3) * HPL[{0}, x]
            +(-5/3 - 4*x + 8*x^2 - (16*x^3)/3) * HPL[{1}, x]
        ) + Lz^1 * (
            (10*x^2*(-3 + 2*x)) * HPL[{1, 0, 0}, x]
            +(10*x^2*(-3 + 2*x)) * HPL[{1, 1, 0}, x]
            +(12*x^2*(-3 + 2*x)) * HPL[{0, 0, 0}, x]
            +(12*x^2*(-3 + 2*x)) * HPL[{2, 0}, x]
            +(12*x^2*(-3 + 2*x)) * HPL[{3}, x]
            +(-17/6 - (53*x)/6 + (32*x^2)/3 - 6*x^3) * HPL[{1}, x]
            +-211/432 + (287*x)/24 - (83*x^2)/6 + (559*x^3)/108
            +(25/12 + 5*x - 22*x^2 + (70*x^3)/3) * HPL[{0, 0}, x]
            +(25/6 + 16*x - 27*x^2 + (46*x^3)/3) * HPL[{1, 0}, x]
            +(3/8 - (37*x)/12 - (2*x^2)/3 - (22*x^3)/9) * HPL[{0}, x]
            +(4*x^2*(-3 + 2*x)) * HPL[{2, 1}, x]
            +(4*x*(3 + x - 2*x^2)) * HPL[{1, 1}, x]
            +(5/2 + 9*x - 7*x^2) * HPL[{2}, x]
            +(7*x^2*(-3 + 2*x)) * Zeta[3]
            +(8*x^2*(-3 + 2*x)) * HPL[{1, 2}, x]
            +Zeta[2] * (
                (2*(3 - 2*x)*x^2) * HPL[{0}, x]
                +(2*x^2*(-3 + 2*x)) * HPL[{1}, x]
                +5/3 + x - (35*x^2)/2 + (49*x^3)/3
            )
        )
    )
    + a^4 * (
        Lz^4 * (
            (-10/3 - 8*x + 16*x^2 - (32*x^3)/3) * HPL[{1, 1, 0}, x]
            +(-10/3 - 8*x + 16*x^2 - (32*x^3)/3) * HPL[{1, 2}, x]
            +(-10/9 - (8*x)/3 + (16*x^2)/3 - (32*x^3)/9) * HPL[{1, 0, 0}, x]
            +(11/18 + (17*x)/3 + (16*x^2)/3 - (64*x^3)/9) * HPL[{1, 1}, x]
            +(11/36 + (17*x)/6 + (8*x^2)/3 - (32*x^3)/9) * HPL[{1, 0}, x]
            +(13/54 + (7*x)/2 - (64*x^3)/9) * HPL[{2}, x]
            +(16*(3 - 2*x)*x^2) * HPL[{1, 1, 1, 1}, x]
            +(16*(3 - 2*x)*x^2) * HPL[{2, 1, 1}, x]
            +(-20/3 - 16*x + 32*x^2 - (64*x^3)/3) * HPL[{1, 1, 1}, x]
            +((22*(3 - 2*x)*x^2)/3) * Zeta[4]
            +((2*(3 - 2*x)*x^2)/3) * HPL[{0, 0, 0, 0}, x]
            +((2*(3 - 2*x)*x^2)/3) * HPL[{1, 0, 0, 0}, x]
            +(41/864 + (169*x)/144 - (4*x^2)/9 - (32*x^3)/9) * HPL[{0, 0}, x]
            +(4*(3 - 2*x)*x^2) * HPL[{1, 2, 0}, x]
            +(4*(3 - 2*x)*x^2) * HPL[{3, 0}, x]
            +-493/31104 + (1261*x)/5184 + (20*x^2)/81 - (64*x^3)/243
            +(-5/144 - x/12 + (4*x^2)/3 - (32*x^3)/9) * HPL[{0, 0, 0}, x]
            +(-5/18 - (2*x)/3 + (16*x^2)/3 - (32*x^3)/3) * HPL[{3}, x]
            +(-5/3 - 4*x + 16*x^2 - (64*x^3)/3) * HPL[{2, 1}, x]
            +(-5/6 - 2*x + 8*x^2 - (32*x^3)/3) * HPL[{2, 0}, x]
            +(-569/648 - (4*x)/9 + (16*x^2)/9 - (128*x^3)/81) * HPL[{1}, x]
            +(-827/5184 - (9*x)/32 + (4*x^2)/9 - (128*x^3)/81) * HPL[{0}, x]
            +((8*(3 - 2*x)*x^2)/3) * HPL[{1, 1, 0, 0}, x]
            +((8*(3 - 2*x)*x^2)/3) * HPL[{1, 3}, x]
            +((8*(3 - 2*x)*x^2)/3) * HPL[{2, 0, 0}, x]
            +((8*(3 - 2*x)*x^2)/3) * HPL[{4}, x]
            +(8*(3 - 2*x)*x^2) * HPL[{1, 1, 1, 0}, x]
            +(8*(3 - 2*x)*x^2) * HPL[{1, 1, 2}, x]
            +(8*(3 - 2*x)*x^2) * HPL[{1, 2, 1}, x]
            +(8*(3 - 2*x)*x^2) * HPL[{2, 1, 0}, x]
            +(8*(3 - 2*x)*x^2) * HPL[{2, 2}, x]
            +(8*(3 - 2*x)*x^2) * HPL[{3, 1}, x]
            +Zeta[2] * (
                (10/3 + 8*x - 16*x^2 + (32*x^3)/3) * HPL[{1}, x]
                +-13/54 - (7*x)/2 + (64*x^3)/9
                +(5/18 + (2*x)/3 - (16*x^2)/3 + (32*x^3)/3) * HPL[{0}, x]
                +((8*x^2*(-3 + 2*x))/3) * HPL[{0, 0}, x]
                +((8*x^2*(-3 + 2*x))/3) * HPL[{1, 0}, x]
                +(8*x^2*(-3 + 2*x)) * HPL[{1, 1}, x]
                +(8*x^2*(-3 + 2*x)) * HPL[{2}, x]
            )
            +Zeta[3] * (
                5/18 + (2*x)/3 - (16*x^2)/3 + (32*x^3)/3
                +((8*x^2*(-3 + 2*x))/3) * HPL[{0}, x]
                +((8*x^2*(-3 + 2*x))/3) * HPL[{1}, x]
            )
        ) + Lz^3 * (
            (1003/432 + (109*x)/4 - 37*x^2 + (1039*x^3)/54) * HPL[{1, 0}, x]
            +(-1085/162 + (2173*x)/432 - (523*x^2)/27 + (1294*x^3)/81) * HPL[{1}, x]
            +((112*x^2*(-3 + 2*x))/3) * HPL[{2, 0, 0, 0}, x]
            +((112*x^2*(-3 + 2*x))/3) * HPL[{5}, x]
            +(12*x^2*(-3 + 2*x)) * HPL[{1, 0, 0, 0, 0}, x]
            +(-130/9 - (103*x)/3 - 8*x^2 + (196*x^3)/9) * HPL[{1, 2}, x]
            +(-131/108 - (99*x)/4 - (8*x^2)/3 + (388*x^3)/9) * HPL[{3}, x]
            +((148*x^2*(-3 + 2*x))/3) * HPL[{3, 0, 0}, x]
            +(15 + 40*x - (266*x^2)/3 + (172*x^3)/3) * HPL[{1, 0, 0, 0}, x]
            +(15/4 + (19*x)/2 - (254*x^2)/3 + (376*x^3)/3) * HPL[{4}, x]
            +(15 + 54*x - 122*x^2 + 104*x^3) * HPL[{2, 2}, x]
            +(185/18 + (92*x)/3 - (346*x^2)/3 + (1064*x^3)/9) * HPL[{2, 0, 0}, x]
            +((208*x^2*(-3 + 2*x))/3) * HPL[{2, 3}, x]
            +(-20/9 - (99*x)/4 - 8*x^2 + 36*x^3) * HPL[{2, 0}, x]
            +(2*(15 + 60*x - 82*x^2 + 44*x^3)) * HPL[{1, 1, 1, 0}, x]
            +((232*x^2*(-3 + 2*x))/3) * HPL[{2, 1, 0, 0}, x]
            +(-253/108 + 59*x - 50*x^2 + (367*x^3)/27) * HPL[{1, 1}, x]
            +-30707/31104 + (7307*x)/5184 - (293*x^2)/54 + (1438*x^3)/243
            +(30 + 88*x - (524*x^2)/3 + (328*x^3)/3) * HPL[{1, 1, 0, 0}, x]
            +(3269/1296 + (1991*x)/72 - (550*x^2)/9 + (1549*x^3)/81) * HPL[{2}, x]
            +(32*x^2*(-3 + 2*x)) * HPL[{1, 4}, x]
            +(32*x^2*(-3 + 2*x)) * HPL[{2, 1, 1, 1}, x]
            +(32*x*(3 + x - 2*x^2)) * HPL[{1, 1, 1, 1}, x]
            +(-34 - (142*x)/3 + (224*x^2)/3 - (136*x^3)/3) * HPL[{1, 1, 1}, x]
            +((34*(3 - 2*x)*x^2)/3) * Zeta[5]
            +(35/3 + 34*x - 112*x^2 + 120*x^3) * HPL[{3, 1}, x]
            +(36*x^2*(-3 + 2*x)) * HPL[{1, 1, 0, 0, 0}, x]
            +((40*x^2*(-3 + 2*x))/3) * HPL[{0, 0, 0, 0, 0}, x]
            +(40*x^2*(-3 + 2*x)) * HPL[{1, 3, 0}, x]
            +(-41/12 - (385*x)/18 - (320*x^2)/9 + (364*x^3)/9) * HPL[{1, 0, 0}, x]
            +(-43/9 - 24*x + 8*x^2 - 24*x^3) * HPL[{2, 1}, x]
            +(44*x^2*(-3 + 2*x)) * HPL[{1, 2, 0, 0}, x]
            +(48*x^2*(-3 + 2*x)) * HPL[{1, 2, 1, 1}, x]
            +(48*x^2*(-3 + 2*x)) * HPL[{4, 0}, x]
            +(50/3 + 76*x - 44*x^2 - (32*x^3)/3) * HPL[{2, 1, 1}, x]
            +(55/72 + (11*x)/6 - (112*x^2)/3 + (596*x^3)/9) * HPL[{0, 0, 0, 0}, x]
            +(56*x^2*(-3 + 2*x)) * HPL[{1, 1, 2, 1}, x]
            +(56*x^2*(-3 + 2*x)) * HPL[{1, 2, 2}, x]
            +(56*x^2*(-3 + 2*x)) * HPL[{1, 3, 1}, x]
            +(-59/4 - (223*x)/6 - (32*x^2)/3 + (76*x^3)/3) * HPL[{1, 1, 0}, x]
            +(60*x^2*(-3 + 2*x)) * HPL[{1, 2, 1, 0}, x]
            +(-6469/15552 - (589*x)/432 - (535*x^2)/54 + (4138*x^3)/243) * HPL[{0}, x]
            +(64*x^2*(-3 + 2*x)) * HPL[{1, 1, 1, 2}, x]
            +(64*x^2*(-3 + 2*x)) * HPL[{1, 1, 2, 0}, x]
            +(64*x^2*(-3 + 2*x)) * HPL[{1, 1, 3}, x]
            +(70/3 + 104*x - 132*x^2 + (200*x^3)/3) * HPL[{1, 2, 1}, x]
            +(-7/16 - (1061*x)/72 + (4*x^2)/9 + (460*x^3)/9) * HPL[{0, 0, 0}, x]
            +(72*x^2*(-3 + 2*x)) * HPL[{1, 1, 1, 0, 0}, x]
            +(72*x^2*(-3 + 2*x)) * HPL[{1, 1, 1, 1, 0}, x]
            +(72*x^2*(-3 + 2*x)) * HPL[{2, 2, 0}, x]
            +(72*x^2*(-3 + 2*x)) * HPL[{2, 2, 1}, x]
            +(72*x^2*(-3 + 2*x)) * HPL[{3, 2}, x]
            +(72*x^2*(-3 + 2*x)) * HPL[{4, 1}, x]
            +(767/648 + (953*x)/144 - (257*x^2)/9 + (4013*x^3)/162) * HPL[{0, 0}, x]
            +(76*x^2*(-3 + 2*x)) * HPL[{3, 1, 0}, x]
            +(80/3 + 112*x - 148*x^2 + (232*x^3)/3) * HPL[{1, 1, 2}, x]
            +(80/3 + 80*x - (476*x^2)/3 + (296*x^3)/3) * HPL[{1, 3}, x]
            +(80/3 + 88*x - 156*x^2 + (280*x^3)/3) * HPL[{1, 2, 0}, x]
            +(80*x^2*(-3 + 2*x)) * HPL[{2, 1, 2}, x]
            +(80*x^2*(-3 + 2*x)) * HPL[{3, 1, 1}, x]
            +(85/12 + 20*x - 98*x^2 + 120*x^3) * HPL[{3, 0}, x]
            +(88*x^2*(-3 + 2*x)) * HPL[{2, 1, 1, 0}, x]
            +(95/6 + 56*x - 130*x^2 + (344*x^3)/3) * HPL[{2, 1, 0}, x]
            +Zeta[2] * (
                ((100*(3 - 2*x)*x^2)/3) * HPL[{2, 0}, x]
                +(10/3 - 40*x - 14*x^2 + (92*x^3)/3) * HPL[{1, 1}, x]
                +(-15/2 - 36*x + 32*x^2 + 4*x^3) * HPL[{2}, x]
                +1555/1296 - (250*x)/9 + (460*x^2)/9 - (757*x^3)/81
                +(163/216 + (21*x)/2 - (10*x^2)/3 - (28*x^3)/9) * HPL[{0}, x]
                +(20*(3 - 2*x)*x^2) * HPL[{1, 0, 0}, x]
                +(20*(3 - 2*x)*x^2) * HPL[{1, 2}, x]
                +(24*(3 - 2*x)*x^2) * Zeta[3]
                +(28*(3 - 2*x)*x^2) * HPL[{1, 1, 0}, x]
                +(-35/3 - 44*x + (233*x^2)/3 - (134*x^3)/3) * HPL[{1, 0}, x]
                +(36*(3 - 2*x)*x^2) * HPL[{3}, x]
                +(511/36 + (89*x)/6 - 28*x^2 + (164*x^3)/9) * HPL[{1}, x]
                +(-5/2 - (13*x)/2 + (155*x^2)/3 - (214*x^3)/3) * HPL[{0, 0}, x]
                +((76*(3 - 2*x)*x^2)/3) * HPL[{0, 0, 0}, x]
                +(8*(3 - 2*x)*x^2) * HPL[{2, 1}, x]
                +(8*x^2*(-3 + 2*x)) * HPL[{1, 1, 1}, x]
            )
            +Zeta[4] * (
                (23*(3 - 2*x)*x^2) * HPL[{1}, x]
                +((25*(3 - 2*x)*x^2)/3) * HPL[{0}, x]
                +-45/8 - (13*x)/2 + (173*x^2)/3 - 84*x^3
            )
            +Zeta[3] * (
                (10*(3 - 2*x)*x^2) * HPL[{1, 0}, x]
                +367/216 + (2*x)/3 - 20*x^2 + (460*x^3)/9
                +((4*(3 - 2*x)*x^2)/3) * HPL[{2}, x]
                +((46*(3 - 2*x)*x^2)/3) * HPL[{0, 0}, x]
                +(4*x^2*(-3 + 2*x)) * HPL[{1, 1}, x]
                +(5/3 - 12*x - (40*x^2)/3 + 16*x^3) * HPL[{1}, x]
                +(-5/3 - (9*x)/2 + (14*x^2)/3 - (32*x^3)/3) * HPL[{0}, x]
            )
        )
    )
G = (
    x^2 - 2*x^3
    + a^1 * (
        Lz^1 * (
            1/6 + 4*x^2 - (8*x^3)/3
            +(2*(1 - 2*x)*x^2) * HPL[{0}, x]
            +(2*(1 - 2*x)*x^2) * HPL[{1}, x]
        ) + Lz^0 * (
            -1/2 + (5*x)/3 + (13*x^2)/6 - (4*x^3)/3
            +(-1/6 - (7*x^2)/2 + (2*x^3)/3) * HPL[{0}, x]
            +(-2 + 2/(3*x) + 3*x - (5*x^2)/3 - 2*x^3) * HPL[{1}, x]
            +(2*x^2*(-1 + 2*x)) * Zeta[2]
            +(3*x^2*(-1 + 2*x)) * HPL[{1, 0}, x]
            +(4*x^2*(-1 + 2*x)) * HPL[{0, 0}, x]
            +(x^2*(-1 + 2*x)) * HPL[{2}, x]
        )
    )
    + a^2 * (
        Lz^2 * (
            (1/12 + 4*x^2 - (16*x^3)/3) * HPL[{0}, x]
            +(1/3 + 8*x^2 - (16*x^3)/3) * HPL[{1}, x]
            +(2*(1 - 2*x)*x^2) * HPL[{0, 0}, x]
            +(2*(1 - 2*x)*x^2) * HPL[{1, 0}, x]
            +(4*(1 - 2*x)*x^2) * HPL[{1, 1}, x]
            +(4*(1 - 2*x)*x^2) * HPL[{2}, x]
            +(4*x^2*(-1 + 2*x)) * Zeta[2]
            +-7/72 - (7*x)/12 + (4*x^2)/3 - (16*x^3)/9
        ) + Lz^1 * (
            (10*x^2*(-1 + 2*x)) * HPL[{1, 0, 0}, x]
            +(10*x^2*(-1 + 2*x)) * HPL[{1, 1, 0}, x]
            +(12*x^2*(-1 + 2*x)) * HPL[{0, 0, 0}, x]
            +(12*x^2*(-1 + 2*x)) * HPL[{2, 0}, x]
            +(12*x^2*(-1 + 2*x)) * HPL[{3}, x]
            +(-13/6 + (37*x)/6 + (25*x^2)/3 - (16*x^3)/3) * HPL[{1}, x]
            +(-25/24 + (59*x)/12 - 3*x^2 - (16*x^3)/9) * HPL[{0}, x]
            +(-29/6 + 4/(3*x) + 6*x - (79*x^2)/3 + (46*x^3)/3) * HPL[{1, 0}, x]
            +(4*x^2*(-1 + 2*x)) * HPL[{2, 1}, x]
            +(-5/12 - 18*x^2 + (70*x^3)/3) * HPL[{0, 0}, x]
            +(-5/2 + 3*x - (43*x^2)/3) * HPL[{2}, x]
            +(7*x^2*(-1 + 2*x)) * Zeta[3]
            +-817/432 + (91*x)/24 - (31*x^2)/3 + (607*x^3)/108
            +(-8 + 8/(3*x) + 12*x - (20*x^2)/3 - 8*x^3) * HPL[{1, 1}, x]
            +(8*x^2*(-1 + 2*x)) * HPL[{1, 2}, x]
            +Zeta[2] * (
                (2*(1 - 2*x)*x^2) * HPL[{0}, x]
                +(2*x^2*(-1 + 2*x)) * HPL[{1}, x]
                +5/3 - 3*x - (43*x^2)/6 + (49*x^3)/3
            )
        )
    )
    + a^4 * (
        Lz^4 * (
            (1/144 + (4*x^2)/3 - (32*x^3)/9) * HPL[{0, 0, 0}, x]
            +(1/18 + (16*x^2)/3 - (32*x^3)/3) * HPL[{3}, x]
            +(1/3 + 16*x^2 - (64*x^3)/3) * HPL[{2, 1}, x]
            +(133/648 + (13*x)/18 + (16*x^2)/9 - (128*x^3)/81) * HPL[{1}, x]
            +(-13/864 - (35*x)/144 - (4*x^2)/9 - (32*x^3)/9) * HPL[{0, 0}, x]
            +(16*(1 - 2*x)*x^2) * HPL[{1, 1, 1, 1}, x]
            +(16*(1 - 2*x)*x^2) * HPL[{2, 1, 1}, x]
            +(1/6 + 8*x^2 - (32*x^3)/3) * HPL[{2, 0}, x]
            +(199/5184 + (25*x)/96 + (4*x^2)/9 - (128*x^3)/81) * HPL[{0}, x]
            +((2*(1 - 2*x)*x^2)/3) * HPL[{0, 0, 0, 0}, x]
            +((2*(1 - 2*x)*x^2)/3) * HPL[{1, 0, 0, 0}, x]
            +((22*(1 - 2*x)*x^2)/3) * Zeta[4]
            +(2/3 + 16*x^2 - (32*x^3)/3) * HPL[{1, 1, 0}, x]
            +(2/3 + 16*x^2 - (32*x^3)/3) * HPL[{1, 2}, x]
            +(2/9 + (16*x^2)/3 - (32*x^3)/9) * HPL[{1, 0, 0}, x]
            +(4*(1 - 2*x)*x^2) * HPL[{1, 2, 0}, x]
            +(4*(1 - 2*x)*x^2) * HPL[{3, 0}, x]
            +(4/3 + 32*x^2 - (64*x^3)/3) * HPL[{1, 1, 1}, x]
            +(-5/54 - (5*x)/6 - (64*x^3)/9) * HPL[{2}, x]
            +-655/31104 - (899*x)/5184 + (20*x^2)/81 - (64*x^3)/243
            +(-7/18 - (7*x)/3 + (16*x^2)/3 - (64*x^3)/9) * HPL[{1, 1}, x]
            +(-7/36 - (7*x)/6 + (8*x^2)/3 - (32*x^3)/9) * HPL[{1, 0}, x]
            +((8*(1 - 2*x)*x^2)/3) * HPL[{1, 1, 0, 0}, x]
            +((8*(1 - 2*x)*x^2)/3) * HPL[{1, 3}, x]
            +((8*(1 - 2*x)*x^2)/3) * HPL[{2, 0, 0}, x]
            +((8*(1 - 2*x)*x^2)/3) * HPL[{4}, x]
            +(8*(1 - 2*x)*x^2) * HPL[{1, 1, 1, 0}, x]
            +(8*(1 - 2*x)*x^2) * HPL[{1, 1, 2}, x]
            +(8*(1 - 2*x)*x^2) * HPL[{1, 2, 1}, x]
            +(8*(1 - 2*x)*x^2) * HPL[{2, 1, 0}, x]
            +(8*(1 - 2*x)*x^2) * HPL[{2, 2}, x]
            +(8*(1 - 2*x)*x^2) * HPL[{3, 1}, x]
            +Zeta[2] * (
                (-1/18 - (16*x^2)/3 + (32*x^3)/3) * HPL[{0}, x]
                +(-2/3 - 16*x^2 + (32*x^3)/3) * HPL[{1}, x]
                +5/54 + (5*x)/6 + (64*x^3)/9
                +((8*x^2*(-1 + 2*x))/3) * HPL[{0, 0}, x]
                +((8*x^2*(-1 + 2*x))/3) * HPL[{1, 0}, x]
                +(8*x^2*(-1 + 2*x)) * HPL[{1, 1}, x]
                +(8*x^2*(-1 + 2*x)) * HPL[{2}, x]
            )
            +Zeta[3] * (
                -1/18 - (16*x^2)/3 + (32*x^3)/3
                +((8*x^2*(-1 + 2*x))/3) * HPL[{0}, x]
                +((8*x^2*(-1 + 2*x))/3) * HPL[{1}, x]
            )
        ) + Lz^3 * (
            (-109/18 + 6*x - (310*x^2)/3 + (1064*x^3)/9) * HPL[{2, 0, 0}, x]
            +((112*x^2*(-1 + 2*x))/3) * HPL[{2, 0, 0, 0}, x]
            +((112*x^2*(-1 + 2*x))/3) * HPL[{5}, x]
            +(-11/72 - (80*x^2)/3 + (596*x^3)/9) * HPL[{0, 0, 0, 0}, x]
            +(12*x^2*(-1 + 2*x)) * HPL[{1, 0, 0, 0, 0}, x]
            +(-13/12 + x/2 - (614*x^2)/9 + (376*x^3)/3) * HPL[{4}, x]
            +((148*x^2*(-1 + 2*x))/3) * HPL[{3, 0, 0}, x]
            +(-15 + 18*x - 134*x^2 + 104*x^3) * HPL[{2, 2}, x]
            +-1627/1152 + (119*x)/5184 - (301*x^2)/54 + (490*x^3)/81
            +(-1687/108 + 16*x - 36*x^2 + (415*x^3)/27) * HPL[{1, 1}, x]
            +(-17/3 + 8/(9*x) + 4*x - (722*x^2)/9 + (172*x^3)/3) * HPL[{1, 0, 0, 0}, x]
            +(17/648 + (299*x)/144 - (62*x^2)/3 + (4157*x^3)/162) * HPL[{0, 0}, x]
            +(-18 + (142*x)/3 + (196*x^2)/3 - (128*x^3)/3) * HPL[{1, 1, 1}, x]
            +(-19/3 + 6*x - (352*x^2)/3 + 120*x^3) * HPL[{3, 1}, x]
            +((208*x^2*(-1 + 2*x))/3) * HPL[{2, 3}, x]
            +((2*(16 - 55*x + 72*x^2 - 226*x^3 + 100*x^4))/(3*x)) * HPL[{1, 2, 1}, x]
            +((2*(16 - 75*x + 72*x^2 - 742*x^3 + 492*x^4))/(9*x)) * HPL[{1, 1, 0, 0}, x]
            +((232*x^2*(-1 + 2*x))/3) * HPL[{2, 1, 0, 0}, x]
            +(-2473/1296 + (65*x)/8 - (412*x^2)/9 + (1693*x^3)/81) * HPL[{2}, x]
            +(-263/108 + (551*x)/36 - (22*x^2)/3 + (400*x^3)/9) * HPL[{3}, x]
            +(-29/9 + (233*x)/12 - (38*x^2)/3 + (112*x^3)/3) * HPL[{2, 0}, x]
            +((-32*(-2 + 6*x - 9*x^2 + 5*x^3 + 6*x^4))/(3*x)) * HPL[{1, 1, 1, 1}, x]
            +(32*x^2*(-1 + 2*x)) * HPL[{1, 4}, x]
            +(32*x^2*(-1 + 2*x)) * HPL[{2, 1, 1, 1}, x]
            +(-33/4 + (205*x)/6 - (46*x^2)/3 + (80*x^3)/3) * HPL[{1, 1, 0}, x]
            +((34*(1 - 2*x)*x^2)/3) * Zeta[5]
            +(-3647/432 + (13*x)/2 - 30*x^2 + (1087*x^3)/54) * HPL[{1, 0}, x]
            +(36*x^2*(-1 + 2*x)) * HPL[{1, 1, 0, 0, 0}, x]
            +(-38 + 32/(3*x) + 48*x - (548*x^2)/3 + 88*x^3) * HPL[{1, 1, 1, 0}, x]
            +((40*x^2*(-1 + 2*x))/3) * HPL[{0, 0, 0, 0, 0}, x]
            +(40*x^2*(-1 + 2*x)) * HPL[{1, 3, 0}, x]
            +(-41/12 + 3*x - (266*x^2)/3 + 120*x^3) * HPL[{3, 0}, x]
            +((4*(4 - 16*x + 18*x^2 - 115*x^3 + 70*x^4))/(3*x)) * HPL[{1, 2, 0}, x]
            +(44*x^2*(-1 + 2*x)) * HPL[{1, 2, 0, 0}, x]
            +((4*(8 - 28*x + 36*x^2 - 125*x^3 + 58*x^4))/(3*x)) * HPL[{1, 1, 2}, x]
            +((4*(8 - 36*x + 36*x^2 - 335*x^3 + 222*x^4))/(9*x)) * HPL[{1, 3}, x]
            +(48*x^2*(-1 + 2*x)) * HPL[{1, 2, 1, 1}, x]
            +(48*x^2*(-1 + 2*x)) * HPL[{4, 0}, x]
            +(-569/162 + (5107*x)/432 - (535*x^2)/27 + (1342*x^3)/81) * HPL[{1}, x]
            +(56*x^2*(-1 + 2*x)) * HPL[{1, 1, 2, 1}, x]
            +(56*x^2*(-1 + 2*x)) * HPL[{1, 2, 2}, x]
            +(56*x^2*(-1 + 2*x)) * HPL[{1, 3, 1}, x]
            +(60*x^2*(-1 + 2*x)) * HPL[{1, 2, 1, 0}, x]
            +(-61/9 + (94*x)/3 - (4*x^2)/3 - (64*x^3)/3) * HPL[{2, 1}, x]
            +(64*x^2*(-1 + 2*x)) * HPL[{1, 1, 1, 2}, x]
            +(64*x^2*(-1 + 2*x)) * HPL[{1, 1, 2, 0}, x]
            +(64*x^2*(-1 + 2*x)) * HPL[{1, 1, 3}, x]
            +(72*x^2*(-1 + 2*x)) * HPL[{1, 1, 1, 0, 0}, x]
            +(72*x^2*(-1 + 2*x)) * HPL[{1, 1, 1, 1, 0}, x]
            +(72*x^2*(-1 + 2*x)) * HPL[{2, 2, 0}, x]
            +(72*x^2*(-1 + 2*x)) * HPL[{2, 2, 1}, x]
            +(72*x^2*(-1 + 2*x)) * HPL[{3, 2}, x]
            +(72*x^2*(-1 + 2*x)) * HPL[{4, 1}, x]
            +(-76/9 + 33*x - (38*x^2)/3 + (208*x^3)/9) * HPL[{1, 2}, x]
            +(76*x^2*(-1 + 2*x)) * HPL[{3, 1, 0}, x]
            +(80*x^2*(-1 + 2*x)) * HPL[{2, 1, 2}, x]
            +(80*x^2*(-1 + 2*x)) * HPL[{3, 1, 1}, x]
            +(-82/3 + 36*x - 116*x^2 - (32*x^3)/3) * HPL[{2, 1, 1}, x]
            +(-8347/15552 + (1237*x)/216 - (535*x^2)/54 + (4282*x^3)/243) * HPL[{0}, x]
            +(88*x^2*(-1 + 2*x)) * HPL[{2, 1, 1, 0}, x]
            +(-91/6 + 18*x - 142*x^2 + (344*x^3)/3) * HPL[{2, 1, 0}, x]
            +(-9/4 + (331*x)/18 - (334*x^2)/9 + (368*x^3)/9) * HPL[{1, 0, 0}, x]
            +(-97/144 + (403*x)/72 - (10*x^2)/9 + (464*x^3)/9) * HPL[{0, 0, 0}, x]
            +Zeta[2] * (
                ((-100*x^2*(-1 + 2*x))/3) * HPL[{2, 0}, x]
                +(13 - 32/(9*x) - 16*x + (665*x^2)/9 - (134*x^3)/3) * HPL[{1, 0}, x]
                +1465/1296 - (21*x)/2 + (322*x^2)/9 - (901*x^3)/81
                +(20*(1 - 2*x)*x^2) * HPL[{1, 0, 0}, x]
                +(20*(1 - 2*x)*x^2) * HPL[{1, 2}, x]
                +((2*(-16 + 47*x - 72*x^2 + 25*x^3 + 46*x^4))/(3*x)) * HPL[{1, 1}, x]
                +(24*(1 - 2*x)*x^2) * Zeta[3]
                +(27/2 - 18*x + 56*x^2 + 4*x^3) * HPL[{2}, x]
                +(28*(1 - 2*x)*x^2) * HPL[{1, 1, 0}, x]
                +(349/36 - (45*x)/2 - (70*x^2)/3 + (152*x^3)/9) * HPL[{1}, x]
                +(36*(1 - 2*x)*x^2) * HPL[{3}, x]
                +(5/6 - x/2 + (371*x^2)/9 - (214*x^3)/3) * HPL[{0, 0}, x]
                +(589/216 - (104*x)/9 + (4*x^2)/3 - (40*x^3)/9) * HPL[{0}, x]
                +((-76*x^2*(-1 + 2*x))/3) * HPL[{0, 0, 0}, x]
                +(8*(1 - 2*x)*x^2) * HPL[{2, 1}, x]
                +(8*x^2*(-1 + 2*x)) * HPL[{1, 1, 1}, x]
            )
            +Zeta[4] * (
                (23*(1 - 2*x)*x^2) * HPL[{1}, x]
                +((25*(1 - 2*x)*x^2)/3) * HPL[{0}, x]
                +-85/24 + 7*x + (365*x^2)/9 - 84*x^3
            )
            +Zeta[3] * (
                (10*(1 - 2*x)*x^2) * HPL[{1, 0}, x]
                +(2/3 - x/2 + (110*x^2)/9 - (32*x^3)/3) * HPL[{0}, x]
                +(31/3 - 32/(9*x) - 16*x + (8*x^2)/9 + 16*x^3) * HPL[{1}, x]
                +((4*(1 - 2*x)*x^2)/3) * HPL[{2}, x]
                +((46*(1 - 2*x)*x^2)/3) * HPL[{0, 0}, x]
                +(4*x^2*(-1 + 2*x)) * HPL[{1, 1}, x]
                +577/216 - (151*x)/18 - (46*x^2)/3 + (448*x^3)/9
            )
        )
    )

